Convergence of Galaxy Properties with Merger Tree Temporal Resolution

Dark matter halo merger trees are now routinely extracted from cosmological simulations of structure formation. These trees are frequently used as inputs to semi-analytic models of galaxy formation to provide the backbone within which galaxy formation takes place. By necessity, these merger trees are constructed from a finite set of discrete "snapshots" of the N-body simulation and so have a limited temporal resolution. To date, there has been little consideration of how this temporal resolution affects the properties of galaxies formed within these trees. In particular, the question of how many snapshots are needed to achieve convergence in galaxy properties has not be answered. Therefore, we study the convergence in the stellar and total baryonic masses of galaxies, distribution of merger times, stellar mass functions and star formation rates in the Galacticus model of galaxy formation as a function of the number of "snapshot" times used to represent dark matter halo merger trees. When utilizing snapshots between z=20 and z=0, we find that at least 128 snapshots are required to achieve convergence to within 5% for galaxy masses. This convergence is obtained for mean quantities averaged over large samples of galaxies - significant variance for individual galaxies remains even when using very large numbers of snapshots. We find only weak dependence of the rate of convergence on the distribution of snapshots in time - snapshots spaced uniformly in the expansion factor, uniformly in the logarithm of expansion factor or uniformly in the logarithm of critical overdensity for collapse work equally well in almost all cases. We provide input parameters to Galacticus which allow this type of convergence study to be tuned to other simulations and to be carried out for other galaxy properties.

==> anc/README <==
These files are associated with the article "Convergence of Galaxy
Properties with Merger Tree Temporal Resolution" by Benson, Borgani, De
Lucia, Boylan-Kolchin & Monaco. They are intended for use within an
install of Galacticus v0.9.0.r491
(https://sites.google.com/site/galacticusmodel/) or later, and allow
running of the models and construction of plots as were used in that
article. You should refer to the Galacticus manual
(http://www.ctcp.caltech.edu/galacticus/Galacticus_v0.9.0.pdf) for
details of how to use these files.

==> anc/baseParameters.xml <==
<!-- This file defines a base set of input parameters for the Galacticus      -->
<!-- semi-analytic galaxy formation model which were used to study the        -->
<!-- convergence of galaxy properties with the number of snapshots used in    -->
<!-- constructing merger trees. This file was used to generate the models     -->
<!-- analyzed in the article "Convergence of Galaxy Properties with Merger    -->
<!-- Tree Temporal Resolution" by Benson, Borgani, De Lucia, Boylan-Kolchin & -->
<!-- Monaco, using v0.9.0.r491 of Galacticus                                  -->
<!-- (https://sites.google.com/site/galacticusmodel/). It will be used by the -->
<!-- modelsToRunSimple.xml and modelsToRunFull.xml files. Questions regarding -->
<!-- this file, its use or Galacticus in general should be sent to Andrew     -->
<!-- Benson <abenson@caltech.edu>.                                            -->

<parameters>
  <parameter>
    <name>Omega_0</name>
    <value>0.2725</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodDarkMatterProfile</name>
    <value>scale</value>
  </parameter>
  <parameter>
    <name>majorMergerMassRatio</name>
    <value>0.39830372</value>
  </parameter>
  <parameter>
    <name>coolingTimeMethod</name>
    <value>simple</value>
  </parameter>
  <parameter>
    <name>adiabaticContractionGnedinOmega</name>
    <value>0.77</value>
  </parameter>
  <parameter>
    <name>starFormationDiskEfficiency</name>
    <value>0.01</value>
  </parameter>
  <parameter>
    <name>sigma_8</name>
    <value>0.807</value>
  </parameter>
  <parameter>
    <name>timestepSimpleAbsolute</name>
    <value>1</value>
  </parameter>
  <parameter>
    <name>bondiHoyleAccretionTemperatureSpheroid</name>
    <value>100</value>
  </parameter>
  <parameter>
    <name>starFormationDiskMinimumTimescale</name>
    <value>0.001</value>
  </parameter>
  <parameter>
    <name>darkMatterProfileMethod</name>
    <value>NFW</value>
  </parameter>
  <parameter>
    <name>Omega_b</name>
    <value>0.0455</value>
  </parameter>
  <parameter>
    <name>coolingTimeAvailableAgeFactor</name>
    <value>0</value>
  </parameter>
  <parameter>
    <name>stellarPopulationSpectraMethod</name>
    <value>Conroy, White &amp; Gunn</value>
  </parameter>
  <parameter>
    <name>powerSpectrumMethod</name>
    <value>power law</value>
  </parameter>
  <parameter>
    <name>diskMassToleranceAbsolute</name>
    <value>1e-06</value>
  </parameter>
  <parameter>
    <name>powerSpectrumReferenceWavenumber</name>
    <value>1</value>
  </parameter>
  <parameter>
    <name>haloSpinDistributionMethod</name>
    <value>Bett2007</value>
  </parameter>
  <parameter>
    <name>barInstabilityMethod</name>
    <value>ELN</value>
  </parameter>
  <parameter>
    <name>mergerRemnantSizeOrbitalEnergy</name>
    <value>1</value>
  </parameter>
  <parameter>
    <name>modifiedPressSchechterG0</name>
    <value>0.57</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildTreesPerDecade</name>
    <value>100</value>
  </parameter>
  <parameter>
    <name>cosmologyMethod</name>
    <value>matter + lambda</value>
  </parameter>
  <parameter>
    <name>criticalOverdensityMethod</name>
    <value>spherical top hat</value>
  </parameter>
  <parameter>
    <name>adafRadiativeEfficiency</name>
    <value>0.01</value>
  </parameter>
  <parameter>
    <name>bondiHoyleAccretionEnhancementHotHalo</name>
    <value>11.4486268380061</value>
  </parameter>
  <parameter>
    <name>modifiedPressSchechterGamma2</name>
    <value>-0.01</value>
  </parameter>
  <parameter>
    <name>blackHoleWindEfficiency</name>
    <value>0.00221572215383655</value>
  </parameter>
  <parameter>
    <name>outputVirialData</name>
    <value>false</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodBlackHole</name>
    <value>standard</value>
  </parameter>
  <parameter>
    <name>adafEnergyOption</name>
    <value>pure ADAF</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildTreesBaseRedshift</name>
    <value>0</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodSpheroid</name>
    <value>Hernquist</value>
  </parameter>
  <parameter>
    <name>timestepSimpleRelative</name>
    <value>0.1</value>
  </parameter>
  <parameter>
    <name>coolingTimeSimpleDegreesOfFreedom</name>
    <value>3</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodBasic</name>
    <value>standard</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildHaloMassMaximum</name>
    <value>1e+15</value>
  </parameter>
  <parameter>
    <name>darkMatterProfileMinimumConcentration</name>
    <value>4</value>
  </parameter>
  <parameter>
    <name>coolingFunctionMethods</name>
    <value>atomic_CIE_Cloudy</value>
  </parameter>
  <parameter>
    <name>adiabaticContractionGnedinA</name>
    <value>0.8</value>
  </parameter>
  <parameter>
    <name>coolingTimeAvailableMethod</name>
    <value>White-Frenk</value>
  </parameter>
  <parameter>
    <name>odeToleranceRelative</name>
    <value>0.01</value>
  </parameter>
  <parameter>
    <name>isothermalCoreRadiusOverVirialRadius</name>
    <value>0.41233021</value>
  </parameter>
  <parameter>
    <name>stabilityThresholdGaseous</name>
    <value>0.9</value>
  </parameter>
  <parameter>
    <name>satelliteMergingMethod</name>
    <value>Jiang2008</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodDisk</name>
    <value>exponential</value>
  </parameter>
  <parameter>
    <name>linearGrowthMethod</name>
    <value>simple</value>
  </parameter>
  <parameter>
    <name>starFormationDiskVelocityExponent</name>
    <value>-1.5</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildCole2000MassResolution</name>
    <value>5000000000</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildMethod</name>
    <value>Cole2000</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildTreesBeginAtTree</name>
    <value>1</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildHaloMassMinimum</name>
    <value>10000000000</value>
  </parameter>
  <parameter>
    <name>powerSpectrumIndex</name>
    <value>0.961</value>
  </parameter>
  <parameter>
    <name>darkMatterConcentrationMethod</name>
    <value>Gao 2008</value>
  </parameter>
  <parameter>
    <name>spinDistributionBett2007Alpha</name>
    <value>2.509</value>
  </parameter>
  <parameter>
    <name>spheroidEnergeticOutflowMassRate</name>
    <value>5.83737978761228</value>
  </parameter>
  <parameter>
    <name>diskOutflowVelocity</name>
    <value>194.66353</value>
  </parameter>
  <parameter>
    <name>starveSatellites</name>
    <value>true</value>
  </parameter>
  <parameter>
    <name>modifiedPressSchechterGamma1</name>
    <value>0.38</value>
  </parameter>
  <parameter>
    <name>molecularFractionFastKMT09</name>
    <value>true</value>
  </parameter>
  <parameter>
    <name>hotHaloDensityMethod</name>
    <value>cored isothermal</value>
  </parameter>
  <parameter>
    <name>spheroidMassToleranceAbsolute</name>
    <value>1e-06</value>
  </parameter>
  <parameter>
    <name>hotHaloTemperatureMethod</name>
    <value>virial</value>
  </parameter>
  <parameter>
    <name>verbosityLevel</name>
    <value>1</value>
  </parameter>
  <parameter>
    <name>spinDistributionBett2007Lambda0</name>
    <value>0.04326</value>
  </parameter>
  <parameter>
    <name>virialOrbitsMethod</name>
    <value>Benson2005</value>
  </parameter>
  <parameter>
    <name>virialDensityContrastMethod</name>
    <value>spherical top hat</value>
  </parameter>
  <parameter>
    <name>nodeMergersMethod</name>
    <value>single level hierarchy</value>
  </parameter>
  <parameter>
    <name>starFormationSpheroidMinimumTimescale</name>
    <value>0.001</value>
  </parameter>
  <parameter>
    <name>imfChabrierRecycledInstantaneous</name>
    <value>0.46</value>
  </parameter>
  <parameter>
    <name>accretionRateThinDiskMinimum</name>
    <value>0.01d0</value>
  </parameter>
  <parameter>
    <name>satelliteMergingMassMovementsMethod</name>
    <value>simple</value>
  </parameter>
  <parameter>
    <name>mergingTimescaleMultiplier</name>
    <value>1.6673300</value>
  </parameter>
  <parameter>
    <name>adafViscosityOption</name>
    <value>fit</value>
  </parameter>
  <parameter>
    <name>haloMassFunctionMethod</name>
    <value>Tinker2008</value>
  </parameter>
  <parameter>
    <name>adafAdiabaticIndex</name>
    <value>1.444</value>
  </parameter>
  <parameter>
    <name>accretionDisksMethod</name>
    <value>switched</value>
  </parameter>
  <parameter>
    <name>effectiveNumberNeutrinos</name>
    <value>4.34</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildTreesHaloMassDistribution</name>
    <value>uniform</value>
  </parameter>
  <parameter>
    <name>starFormationSpheroidVelocityExponent</name>
    <value>0</value>
  </parameter>
  <parameter>
    <name>starFormationTimescaleSpheroidsMethod</name>
    <value>dynamical time</value>
  </parameter>
  <parameter>
    <name>bondiHoyleAccretionEnhancementSpheroid</name>
    <value>1</value>
  </parameter>
  <parameter>
    <name>Omega_DE</name>
    <value>0.7275</value>
  </parameter>
  <parameter>
    <name>satelliteMergingRemnantSizeMethod</name>
    <value>Covington2008</value>
  </parameter>
  <parameter>
    <name>zeroCoolingRateAboveVelocity</name>
    <value>10000</value>
  </parameter>
  <parameter>
    <name>summedNeutrinoMasses</name>
    <value>0</value>
  </parameter>
  <parameter>
    <name>minorMergerGasMovesTo</name>
    <value>spheroid</value>
  </parameter>
  <parameter>
    <name>transferFunctionMethod</name>
    <value>Eisenstein + Hu</value>
  </parameter>
  <parameter>
    <name>odeToleranceAbsolute</name>
    <value>0.01</value>
  </parameter>
  <parameter>
    <name>starFormationTimescaleDisksMethod</name>
    <value>KMT09</value>
  </parameter>
  <parameter>
    <name>treeBranchingMethod</name>
    <value>modified Press-Schechter</value>
  </parameter>
  <parameter>
    <name>accretionHalosMethod</name>
    <value>simple</value>
  </parameter>
  <parameter>
    <name>blackHoleSeedMass</name>
    <value>100</value>
  </parameter>
  <parameter>
    <name>imfSelectionMethod</name>
    <value>fixed</value>
  </parameter>
  <parameter>
    <name>reionizationSuppressionVelocity</name>
    <value>35</value>
  </parameter>
  <parameter>
    <name>stellarPopulationPropertiesMethod</name>
    <value>instantaneous</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodSatelliteOrbit</name>
    <value>simple</value>
  </parameter>
  <parameter>
    <name>imfChabrierYieldInstantaneous</name>
    <value>0.020</value>
  </parameter>
  <parameter>
    <name>T_CMB</name>
    <value>2.72548</value>
  </parameter>
  <parameter>
    <name>imfSelectionFixed</name>
    <value>Chabrier</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodHotHalo</name>
    <value>standard</value>
  </parameter>
  <parameter>
    <name>reionizationSuppressionRedshift</name>
    <value>10.5</value>
  </parameter>
  <parameter>
    <name>starFormationFeedbackSpheroidsMethod</name>
    <value>power law</value>
  </parameter>
  <parameter>
    <name>mergerTreeStructureOutput</name>
    <value>false</value>
  </parameter>
  <parameter>
    <name>timestepHostRelative</name>
    <value>0.1</value>
  </parameter>
  <parameter>
    <name>randomSeed</name>
    <value>-199</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildTreesHaloMassExponent</name>
    <value>1</value>
  </parameter>
  <parameter>
    <name>H_0</name>
    <value>70.2</value>
  </parameter>
  <parameter>
    <name>spheroidOutflowVelocity</name>
    <value>108.33395</value>
  </parameter>
  <parameter>
    <name>stabilityThresholdStellar</name>
    <value>1.1</value>
  </parameter>
  <parameter>
    <name>powerSpectrumRunning</name>
    <value>0</value>
  </parameter>
  <parameter>
    <name>spheroidOutflowExponent</name>
    <value>3.2932479</value>
  </parameter>
  <parameter>
    <name>starFormationFeedbackDisksMethod</name>
    <value>power law</value>
  </parameter>
  <parameter>
    <name>coolingRateMethod</name>
    <value>White + Frenk</value>
  </parameter>
  <parameter>
    <name>treeNodeMethodSpin</name>
    <value>random</value>
  </parameter>
  <parameter>
    <name>diskOutflowExponent</name>
    <value>2.9955487</value>
  </parameter>
  <parameter>
    <name>massAccretionHistoryOutput</name>
    <value>false</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildCole2000MergeProbability</name>
    <value>0.1</value>
  </parameter>
  <parameter>
    <name>outputRedshifts</name>
    <value>0.0</value>
  </parameter>
  <parameter>
    <name>coolingRadiusMethod</name>
    <value>simple</value>
  </parameter>
  <parameter>
    <name>randomSpinResetMassFactor</name>
    <value>2</value>
  </parameter>
  <parameter>
    <name>blackHoleBinaryMergersMethod</name>
    <value>Rezzolla2008</value>
  </parameter>
  <parameter>
    <name>timestepHostAbsolute</name>
    <value>1</value>
  </parameter>
  <parameter>
    <name>starFormationSpheroidEfficiency</name>
    <value>0.0903105942551975</value>
  </parameter>
  <parameter>
    <name>mergerTreeBuildCole2000AccretionLimit</name>
    <value>0.1</value>
  </parameter>
  <parameter>
    <name>galacticStructureRadiusSolverMethod</name>
    <value>adiabatic</value>
  </parameter>
  <parameter>
    <name>mergerTreeConstructMethod</name>
    <value>build</value>
  </parameter>
  <parameter>
    <name>modifiedPressSchechterFirstOrderAccuracy</name>
    <value>0.1</value>
  </parameter>
  <parameter>
    <name>accretionRateThinDiskMaximum</name>
    <value>0.30d0</value>
  </parameter>
  <parameter>
    <name>hotHaloOutflowReturnRate</name>
    <value>2.22678814223551</value>
  </parameter>
</parameters>


==> anc/convergencePlots.pl <==
#!/usr/bin/env perl
use strict;
use warnings;
use lib "./perl";
use GnuPlot::LaTeX;
use GnuPlot::PrettyPlots;
use Galacticus::HDF5;
use PDL;
use PDL::NiceSlice;
use Stats::Means;
use Stats::Histograms;
use Data::Dumper;

# This script makes plots of the mean properties of galaxies from
# Galacticus (https://sites.google.com/site/galacticusmodel/) models. It
# was used to generate the figures showing the convergence in the mean
# properties of galaxies in the article "Convergence of Galaxy
# Properties with Merger Tree Temporal Resolution" by Benson, Borgani,
# De Lucia, Boylan-Kolchin & Monaco, using v0.9.0.r491 of Galacticus. It
# is designed to generate a large number of plots, but only one at a
# time. Specify the number of the plot you wish to create as the single
# command line argument. After running, the script writes out the total
# number of plots in its repetoir.

# Copyright 2011, Andrew Benson

# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or   
# (at your option) any later version.                                 

# This program is distributed in the hope that it will be useful,     
# but WITHOUT ANY WARRANTY; without even the implied warranty of      
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the       
# GNU General Public License for more details.                        

# You should have received a copy of the GNU General Public License    
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

# Get plot number to make.
die("Usage: convergence.pl <plotNumber>") unless ( $#ARGV == 0 );
my $plotNumber = $ARGV[0];

# Define model directory.
my $modelDirectory = ".";

# Specify models and labels.
my @plotSets = (
     # Full models.
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:6",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:5",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:4",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:3",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:2",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Uniform in \$a\$ from \$1+z=20\$",
    	suffix => "FullLinear:zStart20"
    },
    {
    	models => [
	    {
    	     	model => "0:1",
    	     	label => "\$N_{\\\\rm step}=\\\\infty\$"
	    },
    	    {
    	    	model => "0:11",
    	    	label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    	    	model => "0:10",
    	    	label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    	    	model => "0:9",
    	    	label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    	    	model => "0:8",
    	    	label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    	    	model => "0:7",
    	    	label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Uniform in \$\\ln(a)\$ from \$1+z=20\$",
    	suffix => "FullLogarithmic:zStart20"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:16",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:16",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:14",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:13",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:12",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Uniform in \$\\ln(\\delta_{\\rm c})\$ from \$1+z=20\$",
    	suffix => "FullCritical:zStart20"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:21",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:20",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:19",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:18",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:17",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Uniform in \$a\$ from \$1+z=10\$",
    	suffix => "FullLinear:zStart10"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:26",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:25",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:24",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:23",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:22",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Uniform in \$\\ln(a)\$ from \$1+z=10\$",
    	suffix => "FullLogarithmic:zStart10"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:31",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:30",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:29",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:28",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:27",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Uniform in \$\\ln(\\delta_{\\rm c})\$ from \$1+z=10\$",
    	suffix => "FullCritical:zStart10"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:36",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:35",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:34",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:33",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:32",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Uniform in \$a\$ from \$1+z=5\$",
    	suffix => "FullLinear:zStart5"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:41",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:40",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:39",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:38",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:37",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Uniform in \$\\ln(a)\$ from \$1+z=5\$",
    	suffix => "FullLogarithmic:zStart5"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:46",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:45",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:44",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:43",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:42",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Uniform in \$\\ln(\\delta_{\\rm c})\$ from \$1+z=5\$",
    	suffix => "FullCritical:zStart5"
    },
    {
    	models => [
    	    {
    		model => "4:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "4:6",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "4:5",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "4:4",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "4:3",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "4:2",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Low resolution; Uniform in \$a\$ from \$1+z=20\$",
    	suffix => "FullLinear:lowRes:zStart20"
    },
    {
    	models => [
	    {
    	     	model => "4:1",
    	     	label => "\$N_{\\\\rm step}=\\\\infty\$"
	    },
    	    {
    	    	model => "4:11",
    	    	label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    	    	model => "4:10",
    	    	label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    	    	model => "4:9",
    	    	label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    	    	model => "4:8",
    	    	label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    	    	model => "4:7",
    	    	label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsFull",
    	title  => "Full model; Low resolution; Uniform in \$\\ln(a)\$ from \$1+z=20\$",
    	suffix => "FullLogarithmic:lowRes:zStart20"
    },
    # Simple models.
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:6",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:5",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:4",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:3",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:2",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Uniform in \$a\$ from \$1+z=20\$",
    	suffix => "SimpleLinear:zStart20"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:11",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:10",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:9",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:8",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:7",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Uniform in \$\\ln(a)\$ from \$1+z=20\$",
    	suffix => "SimpleLogarithmic:zStart20"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:16",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:16",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:14",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:13",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:12",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Uniform in \$\\ln(\\delta_{\\rm c})\$ from \$1+z=20\$",
    	suffix => "SimpleCritical:zStart20"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:21",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:20",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:19",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:18",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:17",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Uniform in \$a\$ from \$1+z=10\$",
    	suffix => "SimpleLinear:zStart10"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:26",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:25",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:24",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:23",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:22",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Uniform in \$\\ln(a)\$ from \$1+z=10\$",
    	suffix => "SimpleLogarithmic:zStart10"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:31",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:30",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:29",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:28",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:27",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Uniform in \$\\ln(\\delta_{\\rm c})\$ from \$1+z=10\$",
    	suffix => "SimpleCritical:zStart10"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:36",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:35",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:34",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:33",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:32",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Uniform in \$a\$ from \$1+z=5\$",
    	suffix => "SimpleLinear:zStart5"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:41",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:40",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:39",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:38",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:37",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Uniform in \$\\ln(a)\$ from \$1+z=5\$",
    	suffix => "SimpleLogarithmic:zStart5"
    },
    {
    	models => [
    	    {
    		model => "0:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "0:46",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "0:45",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "0:44",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "0:43",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "0:42",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Uniform in \$\\ln(\\delta_{\\rm c})\$ from \$1+z=5\$",
    	suffix => "SimpleCritical:zStart5"
    },
    {
    	models => [
    	    {
    		model => "4:1",
    		label => "\$N_{\\\\rm step}=\\\\infty\$"
    	    },
    	    {
    		model => "4:6",
    		label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    		model => "4:5",
    		label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    		model => "4:4",
    		label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    		model => "4:3",
    		label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    		model => "4:2",
    		label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Low resolution; Uniform in \$a\$ from \$1+z=20\$",
    	suffix => "SimpleLinear:lowRes:zStart20"
    },
    {
    	models => [
	    {
    	     	model => "4:1",
    	     	label => "\$N_{\\\\rm step}=\\\\infty\$"
	    },
    	    {
    	    	model => "4:11",
    	    	label => "\$N_{\\\\rm step}=256\$"
    	    },
    	    {
    	    	model => "4:10",
    	    	label => "\$N_{\\\\rm step}=128\$"
    	    },
    	    {
    	    	model => "4:9",
    	    	label => "\$N_{\\\\rm step}=64\$"
    	    },
    	    {
    	    	model => "4:8",
    	    	label => "\$N_{\\\\rm step}=32\$"
    	    },
    	    {
    	    	model => "4:7",
    	    	label => "\$N_{\\\\rm step}=16\$"
    	    }
    	    ],
    	directory => "convergenceModelsSimple",
    	title  => "Simple model; Low resolution; Uniform in \$\\ln(a)\$ from \$1+z=20\$",
    	suffix => "SimpleLogarithmic:lowRes:zStart20"
    },
    # Convergence (full model).
		{
		    models => [
			       {
				   model => "1:1",
				   label => "\$\\\\epsilon_1=\\\\epsilon_2=\\\\epsilon_3= 0.1\$; \$r_{\\\\rm tol}=a_{\\\\rm tol}=0.01\$"
				   },
			       {
				   model => "1:2",
				   label => "\$\\\\epsilon_1=\\\\epsilon_2=\\\\epsilon_3\\\\rightarrow 0.01\$"
				   },
			       {
				   model => "1:3",
				   label => "\$r_{\\\\rm tol}=a_{\\\\rm tol}\\\\rightarrow 0.001\$"
				   }
			       ],
		    directory => "convergenceModelsFull",
		    title  => "Full model; Numerical checks",
		    suffix => "FullChecks",
		    subscript => ["{\\rm alternate}","{\\rm default}"],
		    keyPosition => "0.0,0.2",
		},
		# Convergence (simple model).
		{
		    models => [
			       {
				   model => "1:1",
				   label => "\$\\\\epsilon_1=\\\\epsilon_2=\\\\epsilon_3= 0.1\$; \$r_{\\\\rm tol}=a_{\\\\rm tol}=0.01\$"
				   },
			       {
				   model => "1:2",
				   label => "\$\\\\epsilon_1=\\\\epsilon_2=\\\\epsilon_3\\\\rightarrow 0.01\$"
				   },
			       {
				   model => "1:3",
				   label => "\$r_{\\\\rm tol}=a_{\\\\rm tol}\\\\rightarrow 0.001\$"
				   }
			       ],
		    directory => "convergenceModelsSimple",
		    title  => "Simple model; Numerical checks",
		    suffix => "SimpleChecks",
		    subscript => ["{\\rm alternate}","{\\rm default}"],
		    keyPosition => "0.0,0.2"
		    }
		);

# Define plot types.
my @plotTypes = (
		 {
		     mass     => "total",
		     galaxies => "central",
		     suffix   => "Baryonic:Centrals",
		     label    => "Baryonic mass; Central galaxies"
		     },
		 {
		     mass     => "total",
		     galaxies => "all",
		     suffix   => "Baryonic:AllGalaxies",
		     label    => "Baryonic mass; All galaxies"
		     },
		 {
		     mass     => "total",
		     galaxies => "mainBranch",
		     suffix   => "Baryonic:MainGalaxies",
		     label    => "Baryonic mass; Main branch galaxies"
		     },
		 {
		     mass     => "stellar",
		     galaxies => "central",
		     suffix   => "Stellar:Centrals",
		     label    => "Stellar mass; Central galaxies"
		     },
		 {
		     mass     => "stellar",
		     galaxies => "central",
		     suffix   => "Stellar:Centrals:RMS",
		     label    => "Stellar mass; Central galaxies",
		     plotRMS  => 1
		     },
		 {
		     mass     => "stellar",
		     galaxies => "all",
		     suffix   => "Stellar:AllGalaxies",
		     label    => "Stellar mass; All galaxies"
		     },
		 {
		     mass     => "stellar",
		     galaxies => "mainBranch",
		     suffix   => "Stellar:MainGalaxies",
		     label    => "Stellar mass; Main branch galaxies"
		     },
		 {
		     mass     => "number",
		     galaxies => "all",
		     suffix   => "Number:AllGalaxies",
		     label    => "Number; All galaxies"
		     },
 		 {
 		     type     => "starFormationRate",
 		     suffix   => "StarFormationRate"
 		     },
 		 {
 		     type     => "stellarMassFunction",
 		     suffix   => "StellarMassFunction"
 		     }
		 );

# Define redshifts to consider.
my @redshifts = ( 0, 1, 3, 6 );

# Initialize a plot counter.
my $plotCount = 0;

# Loop over plot sets.
foreach my $plotSet ( @plotSets ) {

    # Loop over plot types.
    foreach my $plotType ( @plotTypes ) {

	# Loop over redshifts.
	foreach my $redshift ( @redshifts ) {

	    # Increment the plot counter.
	    ++$plotCount;

	    # Make the requested plot.
	    if ( $plotCount == $plotNumber ) {
		
		# Declare variables for GnuPlot;
		my ($gnuPlot, $outputFile, $outputFileEPS, $plot);

		# Determine plot type.
		my $thisPlotType;
		if ( exists($plotType->{'type'}) ) {
		    $thisPlotType = $plotType->{'type'};
		} else {
		    $thisPlotType = "convergence";
		}
		
		# Plot convergence.
		if ( $thisPlotType eq "convergence" ) {
		$outputFile = $modelDirectory."/plots/convergence:".$plotSet->{'suffix'}.":".$plotType->{'suffix'}.":z".$redshift.".pdf";
		($outputFileEPS = $outputFile) =~ s/\.pdf$/.eps/;
		open($gnuPlot,"|gnuplot");
		print $gnuPlot "set terminal epslatex color colortext lw 2 solid 7\n";
		print $gnuPlot "set output '".$outputFileEPS."'\n";
		print $gnuPlot "set xlabel '\$M_{\\rm halo} [M_\\odot]\$'\n";
		my $subscript1;
		my $subscript2;
		if ( exists($plotSet->{'subscript'}) ){
		    $subscript1 = ${$plotSet->{'subscript'}}[0];
		    $subscript2 = ${$plotSet->{'subscript'}}[1];
		} else {
		    $subscript1 = "N_{\\rm step}";
		    $subscript2 = "N_{\\rm step}=\\infty";
		}
		if ( $plotType->{'mass'} eq "number" ) {
		    print $gnuPlot "set ylabel '\$N_{{\\rm halo},".$subscript1."}/N_{{\\rm halo},".$subscript2."}\$'\n";
		} else {
		    print $gnuPlot "set ylabel '\$M_{{\\rm galaxy},".$subscript1."}/M_{{\\rm galaxy},".$subscript2."}\$'\n";
		}
		print $gnuPlot "set lmargin screen 0.15\n";
		print $gnuPlot "set rmargin screen 0.95\n";
		print $gnuPlot "set bmargin screen 0.15\n";
		print $gnuPlot "set tmargin screen 0.95\n";
		print $gnuPlot "set key spacing 1.2\n";
		my $keyPosition;
		if ( exists($plotSet->{'keyPosition'}) ) {
		    $keyPosition = $plotSet->{'keyPosition'};
		} else {
		    $keyPosition = "0.1,0.2";
		}
		print $gnuPlot "set key at screen ".$keyPosition."\n";
		print $gnuPlot "set key left\n";
		print $gnuPlot "set key bottom\n";
		print $gnuPlot "set logscale x\n";
		print $gnuPlot "set mxtics 10\n";
		print $gnuPlot "set xrange [3.0e10:3.0e14]\n";
		print $gnuPlot "set yrange [0.5:1.5]\n";
		print $gnuPlot "set format x '\$10^{\%L}\$'\n";
		print $gnuPlot "set pointsize 1.2\n";
		print $gnuPlot "set title '".$plotSet->{'title'}."; ".$plotType->{'label'}."; z=".$redshift."'\n";
		
		# Loop over models and make datasets.
		my $iModel = -1;
		my $baselineMean;
		foreach my $model ( @{$plotSet->{'models'}} ) {
		    ++$iModel;
		    
		    # # Read the model data for z=0 final halo masses.
		    my %dataSet;
		    undef(%dataSet);
		    $dataSet{'file' } = $modelDirectory."/".$plotSet->{'directory'}."/galacticus_".$model->{'model'}."/galacticus.hdf5";
		    $dataSet{'store'} = 0;
		    $dataSet{'tree' } = "all";
		    &HDF5::Get_Parameters(\%dataSet          );
		    &HDF5::Count_Trees   (\%dataSet          );
		    &HDF5::Select_Output (\%dataSet,0.0      );
		    &HDF5::Get_Dataset   (\%dataSet,
					  [
					   'nodeMass',
					   'nodeIsIsolated',
					   'mergerTreeIndex'
					  ]
			);
		    my $dataSets       = \%{$dataSet{'dataSets'}};
		    my $nodeMass       =  ${$dataSets->{'nodeMass'          }};
		    my $nodeIsIsolated =  ${$dataSets->{'nodeIsIsolated'    }};
		    my $treeIndex      =  ${$dataSets->{'mergerTreeIndex'   }};
		    my $finalHalos     = which($nodeIsIsolated == 1);
		    my %finalMasses;
		    for(my $iFinal=0;$iFinal<nelem($finalHalos);++$iFinal) {
			$finalMasses{$treeIndex->index($finalHalos->index($iFinal))} = $nodeMass($finalHalos->index($iFinal));
		    }
		    foreach my $property ( keys(%{$dataSet{'dataSets'}}) ) {
			undef(${$dataSets->{$property}});
		    }
		    delete($dataSet{'dataSets'});
		    
		    # Read the data for the required redshift.
		    undef(%dataSet);
		    $dataSet{'file' } = $modelDirectory."/".$plotSet->{'directory'}."/galacticus_".$model->{'model'}."/galacticus.hdf5";
		    $dataSet{'store'} = 0;
		    $dataSet{'tree' } = "all";
		    &HDF5::Get_Parameters        (\%dataSet          );
		    &HDF5::Count_Trees           (\%dataSet          );
		    &HDF5::Select_Output         (\%dataSet,$redshift);
		    &HDF5::Get_Datasets_Available(\%dataSet          );
		    if ( exists(${$dataSet{'dataSetsAvailable'}}{'nodeMass'}) ) {
			&HDF5::Get_Dataset   (\%dataSet,
					      [
					       'nodeMass','nodeIndex','parentNode',
					       'nodeIsIsolated',
					       'nodeIsOnMainBranch',
					       'volumeWeight',
					       'mergerTreeIndex',
					       'diskStellarMass','spheroidStellarMass',
					       'diskGasMass'    ,'spheroidGasMass'
					      ]
			    );
			my $dataSets           = \%{$dataSet{'dataSets'}};
			my $nodeMass           =  ${$dataSets->{'nodeMass'          }};
			my $nodeIndex          =  ${$dataSets->{'nodeIndex'         }};
			my $parentNode         =  ${$dataSets->{'parentNode'        }};
			my $nodeIsIsolated     =  ${$dataSets->{'nodeIsIsolated'    }};
			my $nodeIsOnMainBranch =  ${$dataSets->{'nodeIsOnMainBranch'}};
			my $treeIndex          =  ${$dataSets->{'mergerTreeIndex'   }};
			my $weight             =  ${$dataSets->{'volumeWeight'      }};
			my $mass;
			if ( $plotType->{'mass'} eq "total" ) {
			    $mass  =  ${$dataSets->{'diskStellarMass'      }}
			    +${$dataSets->{'spheroidStellarMass'  }}
			    +${$dataSets->{'diskGasMass'          }}
			    +${$dataSets->{'spheroidGasMass'      }};
			} elsif ( $plotType->{'mass'} eq "stellar" ) {
			    $mass  =  ${$dataSets->{'diskStellarMass'      }}
			    +${$dataSets->{'spheroidStellarMass'  }};
			} elsif ( $plotType->{'mass'} eq "number" ) {
			    $mass  =  ones(nelem(${$dataSets->{'diskStellarMass'}}));
			}
			foreach my $property ( keys(%{$dataSet{'dataSets'}}) ) {
			    undef(${$dataSets->{$property}});
			}
			delete($dataSet{'dataSets'});

			# Select central or main branch galaxies.
			my $centralGalaxies;
			if ( $plotType->{'galaxies'} eq "mainBranch" ) {
			    $centralGalaxies = which($nodeIsOnMainBranch == 1);
			} else {
			    $centralGalaxies = which($nodeIsIsolated     == 1);
			}
			
			# Compute the final halo mass.
			if ( $plotType->{'galaxies'} eq "mainBranch" ) {
			    # For main branch galaxies, plot the mass of their final halo.
			    for(my $i=0;$i<nelem($centralGalaxies);++$i) {
				$nodeMass->index($centralGalaxies->index($i)) .= $finalMasses{$treeIndex->index($centralGalaxies->index($i))}->index(0);
			    }
			}
			my $logNodeMass = log10($nodeMass);
			
			# Construct the total mass in each halo.
			if ( $plotType->{'galaxies'} eq "all" ) {
			    my %totalMass;
			    for(my $i=0;$i<nelem($mass);++$i) {
			    	my $label;
			    	if ( $nodeIsIsolated->index($i) == 1 ) {
			    	    $label = $treeIndex->index($i).":".$nodeIndex->index($i);
			    	} else {
			    	    $label = $treeIndex->index($i).":".$parentNode->index($i);
			    	}
			    	$totalMass{$label} += $mass->index($i);
			    	
			    }
			    for(my $i=0;$i<nelem($centralGalaxies);++$i) {
			    	my $label = $treeIndex->index($centralGalaxies->index($i)).":".$nodeIndex->index($centralGalaxies->index($i));
			    	$mass->index($centralGalaxies->index($i)) .= $totalMass{$label};
			    	delete($totalMass{$label});
			    }
			}
			
			# Compute binned means.
			my $logarithmicMassMinimum  = pdl 11.25;
			my $logarithmicMassMaximum  = pdl 13.75;
			my $logarithmicMassBinWidth = pdl  0.5;
			my $binCount                = pdl int(($logarithmicMassMaximum-$logarithmicMassMinimum)/$logarithmicMassBinWidth+1.0);
			my $logarithmicMassBins     = sequence($binCount->list())*$logarithmicMassBinWidth+$logarithmicMassMinimum;
			my $massBins                = 10.0**$logarithmicMassBins;
			my ($mean,$meanError,$dispersion,$dispersionError) = &Means::BinnedMean($logarithmicMassBins,$logNodeMass->index($centralGalaxies),$mass->index($centralGalaxies),$weight->index($centralGalaxies));
			$baselineMean = $mean->copy() if ( $iModel == 0 );
			$mean       /= $baselineMean;
			$meanError  /= $baselineMean;
			$dispersion /= $baselineMean;
			
			# Plot the dataset.
			my $logBins = $logarithmicMassBins+$logarithmicMassBinWidth*($iModel-0.5*$#{$plotSet->{'models'}})/2.0/$#{$plotSet->{'models'}};
			my $bins    = 10.0**$logBins;
			if ( exists($plotType->{'plotRMS'}) && $plotType->{'plotRMS'} == 1 ) {
			    my %options = (
					   style => "point",
					   symbol => [6,7],
					   weight => [3,1],
					   color => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iModel]}
					   );
			    $dispersion /= 5.0;
			    $options{'errorUp'  } = $dispersion;
			    $options{'errorDown'} = $dispersion;
			    &PrettyPlots::Prepare_Dataset(\$plot, $bins, $mean, %options);
			}
			my %options = (
			    style => "point",
			    symbol => [6,7],
			    weight => [5,3],
			    color => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iModel]},
			    title => $model->{'label'}	
			);
			$options{'errorUp'  } = $meanError unless ( $iModel == 0 );
			$options{'errorDown'} = $meanError unless ( $iModel == 0 );
			&PrettyPlots::Prepare_Dataset(\$plot, $bins, $mean, %options);

			# Clean up.
			undef($nodeMass);       
			undef($nodeIsIsolated);      
			undef($nodeIsOnMainBranch);   
			undef($treeIndex);            
			undef($weight);               
			undef($mass);   
			undef($logNodeMass);   
			undef($centralGalaxies);   
			
		    }
		    
		}
		
		}

		# Plot star formation history.
		if ( $thisPlotType eq "starFormationRate" && $redshift == 0.0 ) {
		    $outputFile = $modelDirectory."/plots/convergence:".$plotSet->{'suffix'}.":".$plotType->{'suffix'}.".pdf";
		    ($outputFileEPS = $outputFile) =~ s/\.pdf$/.eps/;
		    open($gnuPlot,"|gnuplot");
		    print $gnuPlot "set terminal epslatex color colortext lw 2 solid 7\n";
		    print $gnuPlot "set output '".$outputFileEPS."'\n";
		    print $gnuPlot "set xlabel '\$z\$'\n";
		    my $subscript1;
		    my $subscript2;
		    if ( exists($plotSet->{'subscript'}) ){
			$subscript1 = ${$plotSet->{'subscript'}}[0];
			$subscript2 = ${$plotSet->{'subscript'}}[1];
		    } else {
			$subscript1 = "N_{\\rm step}";
			$subscript2 = "N_{\\rm step}=\\infty";
		    }
		    print $gnuPlot "set ylabel '\$\\dot{\\rho}_{\\star,".$subscript1."}/\\dot{\\rho}_{\\star,".$subscript2."}\$'\n";
		    print $gnuPlot "set lmargin screen 0.15\n";
		    print $gnuPlot "set rmargin screen 0.95\n";
		    print $gnuPlot "set bmargin screen 0.15\n";
		    print $gnuPlot "set tmargin screen 0.95\n";
		    print $gnuPlot "set key spacing 1.2\n";
		    my $keyPosition;
		    if ( exists($plotSet->{'keyPosition'}) ) {
			$keyPosition = $plotSet->{'keyPosition'};
		    } else {
			$keyPosition = "0.6,0.7";
		    }
		    print $gnuPlot "set key at screen ".$keyPosition."\n";
		    print $gnuPlot "set key left\n";
		    print $gnuPlot "set key bottom\n";
		    print $gnuPlot "set xrange [0:7]\n";
		    print $gnuPlot "set yrange [0.9:1.4]\n";
		    print $gnuPlot "set pointsize 1.2\n";
		    print $gnuPlot "set title '".$plotSet->{'title'}."'\n";
		
		    # Loop over models and make datasets.
		    my $iModel = -1;
		    my $baselineDensity;
		    foreach my $model ( @{$plotSet->{'models'}} ) {
			++$iModel;
			
			# Read the model data.
			my %dataSet;
			undef(%dataSet);
			$dataSet{'file' } = $modelDirectory."/".$plotSet->{'directory'}."/galacticus_".$model->{'model'}."/galacticus.hdf5";
			$dataSet{'store'} = 0;
			$dataSet{'tree' } = "all";
			&HDF5::Get_Parameters(\%dataSet          );
			&HDF5::Count_Trees   (\%dataSet          );
			&HDF5::Select_Output (\%dataSet,0.0      );
			&HDF5::Get_History(\%dataSet,['historyExpansion','historyStellarDensity']);
			my $history        = \%{$dataSet{'history'}};
			my $redshift       = 1.0/${$history->{'historyExpansion'}}-1.0;
			my $stellarDensity = ${$history->{'historyStellarDensity'}};
			$baselineDensity   = $stellarDensity->copy() if ( $iModel == 0 );
			$stellarDensity /= $baselineDensity;
			&PrettyPlots::Prepare_Dataset(\$plot,
						      $redshift, $stellarDensity,
						      style => "line",
						      weight => [5,3],
						      color => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iModel]},
						      title => $model->{'label'}	
			    );
		    }
		}
		   
		# Plot stellar mass function.
		if ( $thisPlotType eq "stellarMassFunction" ) {
		    $outputFile = $modelDirectory."/plots/convergence:".$plotSet->{'suffix'}.":".$plotType->{'suffix'}.":z".$redshift.".pdf";
		    ($outputFileEPS = $outputFile) =~ s/\.pdf$/.eps/;
		    open($gnuPlot,"|gnuplot");
		    print $gnuPlot "set terminal epslatex color colortext lw 2 solid 7\n";
		    print $gnuPlot "set output '".$outputFileEPS."'\n";
		    print $gnuPlot "set xlabel '\$M_\\star [M_\\odot]\$'\n";
		    my $subscript1;
		    my $subscript2;
		    if ( exists($plotSet->{'subscript'}) ){
			$subscript1 = ${$plotSet->{'subscript'}}[0];
			$subscript2 = ${$plotSet->{'subscript'}}[1];
		    } else {
			$subscript1 = "N_{\\rm step}";
			$subscript2 = "N_{\\rm step}=\\infty";
		    }
		    print $gnuPlot "set ylabel '\$\\Phi_{".$subscript1."}/\\Phi_{".$subscript2."}\$'\n";
		    print $gnuPlot "set lmargin screen 0.15\n";
		    print $gnuPlot "set rmargin screen 0.95\n";
		    print $gnuPlot "set bmargin screen 0.15\n";
		    print $gnuPlot "set tmargin screen 0.95\n";
		    print $gnuPlot "set key spacing 1.2\n";
		    my $keyPosition;
		    if ( exists($plotSet->{'keyPosition'}) ) {
			$keyPosition = $plotSet->{'keyPosition'};
		    } else {
			$keyPosition = "0.6,0.7";
		    }
		    print $gnuPlot "set key at screen ".$keyPosition."\n";
		    print $gnuPlot "set key left\n";
		    print $gnuPlot "set key bottom\n";
		    print $gnuPlot "set logscale x\n";
		    print $gnuPlot "set mxtics 10\n";
		    print $gnuPlot "set format x '\$10^{\%L}\$'\n";
		    print $gnuPlot "set xrange [1.0e8:1.0e12]\n";
		    print $gnuPlot "set yrange [0.9:1.4]\n";
		    print $gnuPlot "set pointsize 1.2\n";
		    print $gnuPlot "set title '".$plotSet->{'title'}."'\n";

		    # Create bins for mass function.
		    my $logarithmicMassMinimum  = pdl 7.25;
		    my $logarithmicMassMaximum  = pdl 14.25;
		    my $logarithmicMassBinWidth = pdl  0.5;
		    my $binCount                = pdl int(($logarithmicMassMaximum-$logarithmicMassMinimum)/$logarithmicMassBinWidth+1.0);
		    my $logarithmicMassBins     = sequence($binCount->list())*$logarithmicMassBinWidth+$logarithmicMassMinimum;
		    my $massBins                = 10.0**$logarithmicMassBins;

		    # Loop over models and make datasets.
		    my $iModel = -1;
		    my $baselinePhi;
		    foreach my $model ( @{$plotSet->{'models'}} ) {
			++$iModel;
			
			# Read the model data.
			my %dataSet;
			undef(%dataSet);
			$dataSet{'file' } = $modelDirectory."/".$plotSet->{'directory'}."/galacticus_".$model->{'model'}."/galacticus.hdf5";
			$dataSet{'store'} = 0;
			$dataSet{'tree' } = "all";
			&HDF5::Get_Parameters(\%dataSet          );
			&HDF5::Count_Trees   (\%dataSet          );
			&HDF5::Select_Output (\%dataSet,$redshift);
			&HDF5::Get_Dataset(\%dataSet,['volumeWeight','diskStellarMass','spheroidStellarMass']);
			my $dataSets               = \%{$dataSet{'dataSets'}};
			my $logarithmicStellarMass = log10((${$dataSets->{'diskStellarMass'}}+${$dataSets->{'spheroidStellarMass'}}));
			my $weight                 = ${$dataSets->{'volumeWeight'}};
			delete($dataSet{'dataSets'});
			my ($phi,$error) = &Histograms::Histogram($logarithmicMassBins,$logarithmicStellarMass,$weight,differential => 1);
			$baselinePhi  = $phi->copy() if ( $iModel == 0 );
			$phi   /= $baselinePhi;
			$error /= $baselinePhi;
			my $pointsToPlot = which($phi > 0.0 & $baselinePhi > 0.0);
			my %options = (
			    style => "point",
			    symbol => [6,7],
			    weight => [5,3],
			    color => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$iModel]},
			    title => $model->{'label'}	
			);
			$options{'errorUp'  } = $error->index($pointsToPlot) unless ( $iModel == 0 );
			$options{'errorDown'} = $error->index($pointsToPlot) unless ( $iModel == 0 );
			my $logBins = $logarithmicMassBins+$logarithmicMassBinWidth*($iModel-0.5*$#{$plotSet->{'models'}})/2.0/$#{$plotSet->{'models'}};
			my $bins    = 10.0**$logBins;
			&PrettyPlots::Prepare_Dataset(\$plot,
						      $bins->index($pointsToPlot), $phi->index($pointsToPlot),
						      %options
			    );
		    }
		}

		# Finalize plot.
		if ( defined($gnuPlot) ) {
		    &PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
		    close($gnuPlot);
		    &LaTeX::GnuPlot2PDF($outputFileEPS);
		}

	    }
	    
	}
	
    }
    
}

# Report on number of plots made.
print "Made ".$plotCount." plots.\n";

exit;


==> anc/evolutionPlots.pl <==
#!/usr/bin/env perl
use strict;
use warnings;
use lib "./perl";
use GnuPlot::LaTeX;
use GnuPlot::PrettyPlots;
use PDL;
use PDL::IO::HDF5;
use Data::Dumper;

# This script makes plots of the evolution of main progenitor galaxies
# from Galacticus (https://sites.google.com/site/galacticusmodel/)
# models. It was used to generate the figures showing the convergence in
# the evolution of galaxies in the article "Convergence of Galaxy
# Properties with Merger Tree Temporal Resolution" by Benson, Borgani,
# De Lucia, Boylan-Kolchin & Monaco, using v0.9.0.r491 of Galacticus.

# Copyright 2011, Andrew Benson

# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or   
# (at your option) any later version.                                 

# This program is distributed in the hope that it will be useful,     
# but WITHOUT ANY WARRANTY; without even the implied warranty of      
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the       
# GNU General Public License for more details.                        

# You should have received a copy of the GNU General Public License    
# along with this program.  If not, see <http://www.gnu.org/licenses/>.

# Define model directory.
my $modelDirectory = ".";

# Specify plots to make.
my @plots = (
    {
	title => "Evolution of primary progenitor; Full model",
	suffix => "fullModel",
	treeCount => 5,
	models => [
	    {
		file => "convergenceModelsFull/galacticus_3:1/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=\\\\infty\$"
	    },
	    {
		file => "convergenceModelsFull/galacticus_3:6/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=256\$"
	    },
	    {
		file => "convergenceModelsFull/galacticus_3:5/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=128\$"
	    },
	    {
		file => "convergenceModelsFull/galacticus_3:4/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=64\$"
	    },
	    {
		file => "convergenceModelsFull/galacticus_3:3/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=32\$"
	    },
	    {
		file => "convergenceModelsFull/galacticus_3:2/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=16\$"
	    }
	    ]
    },
    {
	title => "Evolution of primary progenitor; Simple model",
	suffix => "simpleModel",
	treeCount => 5,
	models => [
	    {
		file => "convergenceModelsSimple/galacticus_3:1/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=\\\\infty\$"
	    },
	    {
		file => "convergenceModelsSimple/galacticus_3:6/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=256\$"
	    },
	    {
		file => "convergenceModelsSimple/galacticus_3:5/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=128\$"
	    },
	    {
		file => "convergenceModelsSimple/galacticus_3:4/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=64\$"
	    },
	    {
		file => "convergenceModelsSimple/galacticus_3:3/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=32\$"
	    },
	    {
		file => "convergenceModelsSimple/galacticus_3:2/galacticus.hdf5",
		label => "\$N_{\\\\rm step}=16\$"
	    }
	    ]
    }
    );

foreach my $thisPlot ( @plots ) {

    for(my $iTree=1;$iTree<=$thisPlot->{'treeCount'};++$iTree) {
	
	foreach my $model ( @{$thisPlot->{'models'}} ) {

	    my $HDFfile = new PDL::IO::HDF5($modelDirectory."/".$model->{'file'});
	    $model->{'time'       } = $HDFfile->dataset("mainProgenitorEvolution/time"              )->get();
	    $model->{'stellarMass'} = $HDFfile->dataset("mainProgenitorEvolution/stellarMass".$iTree)->get();
	    $model->{'totalMass'  } = $HDFfile->dataset("mainProgenitorEvolution/totalMass"  .$iTree)->get();
	}

	# Declare variables for GnuPlot;
	my ($gnuPlot, $outputFile, $outputFileEPS, $plot);
	
	# Plot radius vs. luminosity.
	$outputFile = $modelDirectory."/plots/evolution:".$thisPlot->{'suffix'}.":tree".$iTree.".pdf";
	($outputFileEPS = $outputFile) =~ s/\.pdf$/.eps/;
	open($gnuPlot,"|gnuplot");
	print $gnuPlot "set terminal epslatex color colortext lw 2 solid 7\n";
	print $gnuPlot "set output '".$outputFileEPS."'\n";
	print $gnuPlot "set xlabel '\$t\$ [Gyr]'\n";
	print $gnuPlot "set ylabel '\$M\$ [\$M_\\odot\$]' offset 3,0\n";
	print $gnuPlot "set lmargin screen 0.15\n";
	print $gnuPlot "set rmargin screen 0.95\n";
	print $gnuPlot "set bmargin screen 0.15\n";
	print $gnuPlot "set tmargin screen 0.95\n";
	print $gnuPlot "set key spacing 1.2\n";
	print $gnuPlot "set key at screen 0.4,0.2\n";
	print $gnuPlot "set key left\n";
	print $gnuPlot "set key bottom\n";
	print $gnuPlot "set logscale xy\n";
	print $gnuPlot "set mxtics 10\n";
	print $gnuPlot "set mytics 10\n";
	print $gnuPlot "set xrange [1.0:14.0]\n";
	print $gnuPlot "set yrange [1.0e8:1.0e11]\n";
	print $gnuPlot "set format x '\$10^{\%L}\$'\n";
	print $gnuPlot "set format y '\$10^{\%L}\$'\n";
	print $gnuPlot "set pointsize 1.2\n";
	print $gnuPlot "set title '".$thisPlot->{'title'}."'\n";
	
	my $modelCount = -1;
	foreach my $model ( @{$thisPlot->{'models'}} ) {
	    ++$modelCount;
	    &PrettyPlots::Prepare_Dataset(\$plot,
					  $model->{'time'}, $model->{'stellarMass'},
					  style => "line",
					  linePattern => 0,
					  weight => [5,3],
					  color => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$modelCount]},
					  title => "Stellar mass; ".$model->{'label'}
		);	
	    &PrettyPlots::Prepare_Dataset(\$plot,
					  $model->{'time'}, $model->{'totalMass'},
					  style => "line",
					  weight => [5,3],
					  color => $PrettyPlots::colorPairs{${$PrettyPlots::colorPairSequences{'sequence1'}}[$modelCount]},
					  title => "Total mass; ".$model->{'label'}
		);	
	}
	
	
	&PrettyPlots::Plot_Datasets($gnuPlot,\$plot);
	close($gnuPlot);
	&LaTeX::GnuPlot2PDF($outputFileEPS);

    }

}

exit;


==> anc/modelsToRunFull.xml <==
<!-- This file defines a set of input parameters for the Galacticus        -->
<!-- semi-analytic galaxy formation model which can be used to study the   -->
<!-- convergence of galaxy properties with the number of snapshots used in -->
<!-- constructing merger trees. This file was used to generate the "full"  -->
<!-- models analyzed in the article "Convergence of Galaxy Properties with -->
<!-- Merger Tree Temporal Resolution" by Benson, Borgani, De Lucia,        -->
<!-- Boylan-Kolchin & Monaco, using v0.9.0.r491 of Galacticus              -->
<!-- (https://sites.google.com/site/galacticusmodel/). It can be used by   -->
<!-- executing the command "scripts/aux/Run_Galacticus.pl                  -->
<!-- modelsToRunFull.xml" within a v0.9.0 Galacticus                       -->
<!-- installation. Questions regarding this file, its use or Galacticus in -->
<!-- general should be sent to Andrew Benson <abenson@caltech.edu>.        -->

<!-- Copyright 2011, Andrew Benson                                          -->

<!-- This program is free software: you can redistribute it and/or modify   -->
<!-- it under the terms of the GNU General Public License as published by   -->
<!-- the Free Software Foundation, either version 3 of the License, or      -->
<!-- (at your option) any later version.                                    -->

<!-- This program is distributed in the hope that it will be useful,        -->
<!-- but WITHOUT ANY WARRANTY; without even the implied warranty of         -->
<!-- MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the          -->
<!-- GNU General Public License for more details.                           -->

<!-- You should have received a copy of the GNU General Public License      -->
<!-- along with this program.  If not, see <http://www.gnu.org/licenses/>.  -->

<parameterGrid>
  <modelRootDirectory>convergenceModelsFull</modelRootDirectory>
  <baseParameters>baseParameters.xml</baseParameters>
  <doAnalysis>no</doAnalysis>
  <threadCount>maximum</threadCount>

  <!-- Snapshots tests -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0 1 3 6 10</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e14</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
   <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e9</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>500</value>
    </parameter>
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>

    <!-- Vary the temporal re-gridding -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
      <value>true
      <parameter>
	<name>mergerTreeRegridStartExpansionFactor</name>
	<value>0.05</value>
	<value>0.10</value>
	<value>0.20</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridSpacing</name>
	<value>linear</value>
	<value>logarithmic</value>
	<value>log critical density</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridCount</name>
	<value>16</value>
	<value>32</value>
	<value>64</value>
	<value>128</value>
	<value>256</value>
      </parameter>
      </value>
    </parameter>
  </parameters>

  
  <!-- Convergence tests -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0 1 3 6 10</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e14</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e9</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>500</value>
    </parameter>
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>
    
    <!-- Do convergence tests -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
    </parameter>
    <parameter>
      <name>odeToleranceRelative</name>
      <value>0.01
      <parameter>
	<name>odeToleranceAbsolute</name>
	<value>0.01</value>
      </parameter>
      <parameter>
	<name>mergerTreeBuildCole2000MergeProbability</name>
	<value>0.1
	<parameter>
	  <name>mergerTreeBuildCole2000AccretionLimit</name>
	  <value>0.1</value>
	</parameter>
        <parameter>
          <name>modifiedPressSchechterFirstOrderAccuracy</name>
          <value>0.1</value>
        </parameter>
	</value>
	<value>0.01
	<parameter>
	  <name>mergerTreeBuildCole2000AccretionLimit</name>
	  <value>0.01</value>
	</parameter>
        <parameter>
          <name>modifiedPressSchechterFirstOrderAccuracy</name>
          <value>0.01</value>
        </parameter>
	</value>
      </parameter>
      </value>
      <value>0.001
      <parameter>
	<name>odeToleranceAbsolute</name>
	<value>0.001</value>
      </parameter>
      </value>
    </parameter>
  </parameters>


  <!-- Merger statistics tracking -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0 1 3 6 10</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e14</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
   <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e9</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>500</value>
    </parameter>
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>

    <!-- Track merging statistics -->
    <parameter>
      <name>trackMergerStatistics</name>
      <value>true</value>
    </parameter>

    <!-- Vary the temporal re-gridding -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
      <value>true
      <parameter>
	<name>mergerTreeRegridStartExpansionFactor</name>
	<value>0.05</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridSpacing</name>
	<value>logarithmic</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridCount</name>
	<value>16</value>
	<value>32</value>
	<value>64</value>
	<value>128</value>
	<value>256</value>
      </parameter>
      </value>
    </parameter>
  </parameters>

  
  <!-- Evolution models -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e12</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e13</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
   <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e9</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>5</value>
    </parameter>

    <!-- Switch off randomness -->
    <parameter>
      <name>haloSpinDistributionMethod</name>
      <value>delta function</value>
    </parameter>
    <parameter>
      <name>virialOrbitsMethod</name>
      <value>fixed</value>
    </parameter>
    
    <!-- Record evolution of main progenitor -->
    <parameter>
      <name>timestepRecordEvolution</name>
      <value>true</value>
    </parameter>

    <!-- Vary the temporal re-gridding -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
      <value>true
      <parameter>
	<name>mergerTreeRegridStartExpansionFactor</name>
	<value>0.05</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridSpacing</name>
	<value>logarithmic</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridCount</name>
	<value>16</value>
	<value>32</value>
	<value>64</value>
	<value>128</value>
	<value>256</value>
      </parameter>
      </value>
    </parameter>
  </parameters>


  <!-- Mass resolution tests -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0 1 3 6 10</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e13</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e14</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
   <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>500</value>
    </parameter>
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>

    <!-- Vary the temporal re-gridding -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
      <value>true
      <parameter>
	<name>mergerTreeRegridStartExpansionFactor</name>
	<value>0.05</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridSpacing</name>
	<value>linear</value>
	<value>logarithmic</value>
	<value>log critical density</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridCount</name>
	<value>16</value>
	<value>32</value>
	<value>64</value>
	<value>128</value>
	<value>256</value>
      </parameter>
      </value>
    </parameter>
  </parameters>


</parameterGrid>


==> anc/modelsToRunSimple.xml <==
<!-- This file defines a set of input parameters for the Galacticus         -->
<!-- semi-analytic galaxy formation model which can be used to study the    -->
<!-- convergence of galaxy properties with the number of snapshots used in  -->
<!-- constructing merger trees. This file was used to generate the "simple" -->
<!-- models analyzed in the article "Convergence of Galaxy Properties with  -->
<!-- Merger Tree Temporal Resolution" by Benson, Borgani, De Lucia,         -->
<!-- Boylan-Kolchin & Monaco, using v0.9.0.r491 of Galacticus               -->
<!-- (https://sites.google.com/site/galacticusmodel/). It can be used by    -->
<!-- executing the command "scripts/aux/Run_Galacticus.pl                   -->
<!-- modelsToRunSimple.xml" within a v0.9.0 Galacticus                      -->
<!-- installation. Questions regarding this file, its use or Galacticus in  -->
<!-- general should be sent to Andrew Benson <abenson@caltech.edu>.         -->

<!-- Copyright 2011, Andrew Benson                                          -->

<!-- This program is free software: you can redistribute it and/or modify   -->
<!-- it under the terms of the GNU General Public License as published by   -->
<!-- the Free Software Foundation, either version 3 of the License, or      -->
<!-- (at your option) any later version.                                    -->

<!-- This program is distributed in the hope that it will be useful,        -->
<!-- but WITHOUT ANY WARRANTY; without even the implied warranty of         -->
<!-- MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the          -->
<!-- GNU General Public License for more details.                           -->

<!-- You should have received a copy of the GNU General Public License      -->
<!-- along with this program.  If not, see <http://www.gnu.org/licenses/>.  -->

<parameterGrid>
  <modelRootDirectory>convergenceModelsSimple</modelRootDirectory>
  <baseParameters>baseParameters.xml</baseParameters>
  <doAnalysis>no</doAnalysis>
  <threadCount>maximum</threadCount>

  <!-- Snapshots tests -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0 1 3 6 10</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e14</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
   <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e9</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>500</value>
    </parameter>
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>

    <!-- Shut off feedback and black holes. -->
    <parameter>
      <name>diskOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>spheroidOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>treeNodeMethodBlackHole</name>
      <value>null</value>
    </parameter>
  
    <!-- Vary the temporal re-gridding -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
      <value>true
      <parameter>
	<name>mergerTreeRegridStartExpansionFactor</name>
	<value>0.05</value>
	<value>0.10</value>
	<value>0.20</value>
       </parameter>
      <parameter>
	<name>mergerTreeRegridSpacing</name>
	<value>linear</value>
	<value>logarithmic</value>
	<value>log critical density</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridCount</name>
	<value>16</value>
	<value>32</value>
	<value>64</value>
	<value>128</value>
	<value>256</value>
      </parameter>
      </value>
    </parameter>
  </parameters>

  <!-- Convergence tests -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0 1 3 6 10</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e14</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
   <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e9</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>500</value>
    </parameter>
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>

    <!-- Shut off feedback and black holes. -->
    <parameter>
      <name>diskOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>spheroidOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>treeNodeMethodBlackHole</name>
      <value>null</value>
    </parameter>
    
    <!-- Do convergence tests -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
    </parameter>
    <parameter>
      <name>odeToleranceRelative</name>
      <value>0.01
      <parameter>
	<name>odeToleranceAbsolute</name>
	<value>0.01</value>
      </parameter>
      <parameter>
	<name>mergerTreeBuildCole2000MergeProbability</name>
	<value>0.1
	<parameter>
	  <name>mergerTreeBuildCole2000AccretionLimit</name>
	  <value>0.1</value>
	</parameter>
        <parameter>
          <name>modifiedPressSchechterFirstOrderAccuracy</name>
          <value>0.1</value>
        </parameter>
	</value>
	<value>0.01
	<parameter>
	  <name>mergerTreeBuildCole2000AccretionLimit</name>
	  <value>0.01</value>
	</parameter>
        <parameter>
          <name>modifiedPressSchechterFirstOrderAccuracy</name>
          <value>0.01</value>
        </parameter>
	</value>
      </parameter>
      </value>
      <value>0.001
      <parameter>
	<name>odeToleranceAbsolute</name>
	<value>0.001</value>
      </parameter>
      </value>
    </parameter>

  </parameters>


  <!-- Merger statistics tracking -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0 1 3 6 10</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e14</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
   <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e9</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>500</value>
    </parameter>
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>

    <!-- Shut off feedback and black holes. -->
    <parameter>
      <name>diskOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>spheroidOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>treeNodeMethodBlackHole</name>
      <value>null</value>
    </parameter>

    <!-- Track merging statistics -->
    <parameter>
      <name>trackMergerStatistics</name>
      <value>true</value>
    </parameter>

    <!-- Vary the temporal re-gridding -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
      <value>true
      <parameter>
	<name>mergerTreeRegridStartExpansionFactor</name>
	<value>0.05</value>
       </parameter>
      <parameter>
	<name>mergerTreeRegridSpacing</name>
	<value>logarithmic</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridCount</name>
	<value>16</value>
	<value>32</value>
	<value>64</value>
	<value>128</value>
	<value>256</value>
      </parameter>
      </value>
    </parameter>
  </parameters>

  <!-- Evolution models -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e12</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e13</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
   <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e9</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>5</value>
    </parameter>

    <!-- Shut off feedback and black holes. -->
    <parameter>
      <name>diskOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>spheroidOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>treeNodeMethodBlackHole</name>
      <value>null</value>
    </parameter>
  
    <!-- Switch off randomness -->
    <parameter>
      <name>haloSpinDistributionMethod</name>
      <value>delta function</value>
    </parameter>
    <parameter>
      <name>virialOrbitsMethod</name>
      <value>fixed</value>
    </parameter>
    
    <!-- Record evolution of main progenitor -->
    <parameter>
      <name>timestepRecordEvolution</name>
      <value>true</value>
    </parameter>

    <!-- Vary the temporal re-gridding -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
      <value>true
      <parameter>
	<name>mergerTreeRegridStartExpansionFactor</name>
	<value>0.05</value>
       </parameter>
      <parameter>
	<name>mergerTreeRegridSpacing</name>
	<value>logarithmic</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridCount</name>
	<value>16</value>
	<value>32</value>
	<value>64</value>
	<value>128</value>
	<value>256</value>
      </parameter>
      </value>
    </parameter>
  </parameters>

  <!-- Mass resolution tests -->
  <parameters>
    <parameter>
      <name>outputRedshifts</name>
      <value>0 1 3 6 10</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMinimum</name>
      <value>1.0e13</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildHaloMassMaximum</name>
      <value>1.0e14</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesHaloMassExponent</name>
      <value>0</value>
    </parameter>
   <parameter>
      <name>mergerTreeBuildCole2000MassResolution</name>
      <value>1.2e11</value>
    </parameter>
    <parameter>
      <name>mergerTreeBuildTreesPerDecade</name>
      <value>500</value>
    </parameter>
    <parameter>
      <name>outputMainBranchStatus</name>
      <value>true</value>
    </parameter>

    <!-- Shut off feedback and black holes. -->
    <parameter>
      <name>diskOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>spheroidOutflowVelocity</name>
      <value>0.0</value>
    </parameter>
    <parameter>
      <name>treeNodeMethodBlackHole</name>
      <value>null</value>
    </parameter>
  
    <!-- Vary the temporal re-gridding -->
    <parameter>
      <name>mergerTreeRegridTimes</name>
      <value>false</value>
      <value>true
      <parameter>
	<name>mergerTreeRegridStartExpansionFactor</name>
	<value>0.05</value>
       </parameter>
      <parameter>
	<name>mergerTreeRegridSpacing</name>
	<value>linear</value>
	<value>logarithmic</value>
      </parameter>
      <parameter>
	<name>mergerTreeRegridCount</name>
	<value>16</value>
	<value>32</value>
	<value>64</value>
	<value>128</value>
	<value>256</value>
      </parameter>
      </value>
    </parameter>
  </parameters>

</parameterGrid>

